An improved formula for the relativistic corrections to the kinematical Sunyaev-Zeldovich effect for clusters of galaxies

We improve the calculation of Nozawa, Itoh, and Kohyama (1998) to provide a formula for relativistic corrections to the thermal and kinematical Sunyaev-Zeldovich effects that is accurate to fourth order in theta_e = kT_e/m_ec^2, T_e and m_e being the electron temperature and electron mass, respectively. We also carry out a direct numerical integration of the Boltzmann collision term and confirm the excellent accuracy of the analytic formula. This formula will be useful for the analysis of the observational data of the forthcoming experiments of the kinematical Sunyaev-Zeldovich effect for clusters of galaxies.

==> subroutine.f <==
Dear colleague,

   We have written up a paper entitled "An improved formula for the 
relativistic corrections to the kinematical Sunyaev-Zeldovich effect for
clusters of galaxies" and uploaded on astro-ph/0507466.  We hope our results
would be of some use for the upcoming projects for the precision 
Sunyaev-Zeldovich effect observations. We would most like to welcome your
comments on our paper.

   We have constructed a subroutine that reproduces the results of the present
work.  We are herewith sending it to you for your use.

With my best wishes,


Naoki Itoh
Department of Physics
Sophia University
7-1, Kioi-cho, Chiyoda-ku, Tokyo, 102-8554, Japan
Email: n_itoh@sophia.ac.jp
Telephone: 81 (0)3 3238 3431
Fax:           81 (0)3 3238 3341

********************************************************************
      Implicit Real*8 (A-H, O-Z)

      DMASS = 511.0D0
      Te = 10.D0
      TH = Te/DMASS
      CO = 1.D0
      BETA = 1.D0/300.D0

      DO 10 X = 1.D0/10.D0, 15.D0, 1.D0/10.D0
      SZKIN = SZK(TH,X,CO,BETA)
      SZTH  = SZT(TH,X)
      Write(6, 100) X, SZTH, SZKIN
100   FORMAT(1H , 3(D12.5, 2X))
10    CONTINUE

      STOP
      END
********************************************************************
C===================================================================C
C
C     The function SZT returns the spectral intensity Delta I/y
C     of the thermal SZ effect as a function of (TH, X).
C
C     The function SZK returns the spectral intensity Delta I/y
C     of the kinematic SZ effect as a function of (TH, X, CO, BETA).
C
C     Inputs:
C             TH   = kB Te/mc**2         (real*8)
C             X    = hbar w/kB T         (real*8)
C             BETA = v/c                 (real*8)
C             CO   = cosine(theta_gamma) (real*8)
C
C            Applicable region for TH , X , BETA and CO
C                   0.0 <=  TH  <= 0.05
C                   0.0 <=   X  <= 15.0
C                   0.0 <= BETA <= 1.0/300.0
C                  -1.0 <=  CO  <= 1.0
C     Output:
C              Delta I/y (real*8)
C
C     Remarks: y in this routine is tau (optical depth) in the
C              standard notation
C              v is the peculiar velocity of the cluster
C              c is the velocity of light
C              theta_gamma is the angle between the directions of 
C              the peculiar velocity of cluster and the initial photon
C              momentum (positive z-direction)
C
C                                  Created by Y. Suda (July, 2005)
C
C===================================================================C
      REAL FUNCTION SZT*8(TH, X)
	real*8 X,XX,S2,Y0,Y1,Y2,Y3,Y4,C1,C2,C3,D0,D1,D2,D3,FFF2
	real*8 TH,CO,BETA,FFF1
	
      XX = X*(EXP(+X) + 1.D0)/(EXP(+X) - 1.D0)
      S2 = 4.D0*X**2/(EXP(+X)+EXP(-X)-2.D0)
      
      Y0 =  -4.D0 +            XX
      Y1 = -10.D0 + 47.D0/2.D0*XX - 42.D0/5.D0*XX**2 
     *                            + 7.D0/10.D0*XX**3
     *     + 7.D0/5.D0*S2*(-3.D0 + XX)
      Y2 = -15.D0/2.D0 + 1023.D0/8.D0*XX 
     *     - 868.D0/5.D0*XX**2 + 329.D0/5.D0*XX**3 
     *    -  44.D0/5.D0*XX**4 + 11.D0/30.D0*XX**5
     *     + S2   /30.D0*(-2604.D0 + 3948.D0*XX - 1452.D0*XX**2
     *                             +  143.D0*XX**3)
     *     + S2**2/60.D0*( -528.D0 +  187.D0*XX)
      Y3 = +15.D0/2.D0 + 2505.D0/8.D0*XX 
     *                 - 7098.D0/5.D0*XX**2 +  14253.D0/10.D0*XX**3
     *               - 18594.D0/35.D0*XX**4 + 12059.D0/140.D0*XX**5
     *               -   128.D0/21.D0*XX**6 +    16.D0/105.D0*XX**7
     *     + S2*(-7098.D0/10.D0 + 14253.D0/5.D0*XX 
     *           - 102267.D0/35.D0*XX**2 + 156767.D0/140.D0*XX**3
     *           -    1216.D0/7.D0*XX**4 +       64.D0/7.D0*XX**5)
     *      + S2**2*(-18594.D0/35.D0 + 205003.D0/280.D0*XX
     *               - 1920.D0/7.D0*XX**2 +  1024.D0/35.D0*XX**3)
     *      + S2**3*(-544.D0/21.D0 + 992.D0/105.D0*XX)
      Y4 = -135.D0/32.D0 + 30375.D0/128.D0*XX
     *              -  62391.D0/10.D0*XX**2 + 614727.D0/40.D0*XX**3
     *              - 124389.D0/10.D0*XX**4 + 355703.D0/80.D0*XX**5
     *              -  16568.D0/21.D0*XX**6 +  7516.D0/105.D0*XX**7
     *              -      22.D0/7.D0*XX**8 +    11.D0/210.D0*XX**9
     *      + S2**4*(-682.D0/7.D0 + 7601.D0/210.D0*XX)
     *      + S2**3*(-70414.D0/21.D0 + 465992.D0/105.D0*XX
     *               - 11792.D0/7.D0*XX**2 +  19778.D0/105.D0*XX**3)
     *      + S2**2*(-124389.D0/10.D0 + 6046951.D0/160.D0*XX
     *               - 248520.D0/7.D0*XX**2 + 481024.D0/35.D0*XX**3
     *               -  15972.D0/7.D0*XX**4 + 18689.D0/140.D0*XX**5)
     *      + S2   *(-62391.D0/20.D0 + 614727.D0/20.D0*XX
     *            - 1368279.D0/20.D0*XX**2 + 4624139.D0/80.D0*XX**3
     *            -   157396.D0/7.D0*XX**4 +   30064.D0/ 7.D0*XX**5
     *            -     2717.D0/7.D0*XX**6 +   2761.D0/210.D0*XX**7)  

      FFF1 = X**3/(EXP(+X)-1.D0)
	FFF2 = X*EXP(+X)/(EXP(+X) - 1.D0)
      
	SZT=FFF1*(TH * FFF2 * (Y0 + TH*Y1 + TH**2*Y2 + TH**3*Y3 +TH**4*Y4)
     *)    
      END


      REAL FUNCTION SZK*8(TH, X, CO, BETA)
	real*8 X,XX,S2,Y0,Y1,Y2,Y3,Y4,C1,C2,C3,D0,D1,D2,D3,FFF2
	real*8 TH,CO,BETA,FFF1
	
      XX = X*(EXP(+X) + 1.D0)/(EXP(+X) - 1.D0)
      S2 = 4.D0*X**2/(EXP(+X)+EXP(-X)-2.D0)
      
      Y0 =  -4.D0 +            XX
      Y1 = -10.D0 + 47.D0/2.D0*XX - 42.D0/5.D0*XX**2 
     *                            + 7.D0/10.D0*XX**3
     *     + 7.D0/5.D0*S2*(-3.D0 + XX)
      Y2 = -15.D0/2.D0 + 1023.D0/8.D0*XX 
     *     - 868.D0/5.D0*XX**2 + 329.D0/5.D0*XX**3 
     *    -  44.D0/5.D0*XX**4 + 11.D0/30.D0*XX**5
     *     + S2   /30.D0*(-2604.D0 + 3948.D0*XX - 1452.D0*XX**2
     *                             +  143.D0*XX**3)
     *     + S2**2/60.D0*( -528.D0 +  187.D0*XX)
      Y3 = +15.D0/2.D0 + 2505.D0/8.D0*XX 
     *                 - 7098.D0/5.D0*XX**2 +  14253.D0/10.D0*XX**3
     *               - 18594.D0/35.D0*XX**4 + 12059.D0/140.D0*XX**5
     *               -   128.D0/21.D0*XX**6 +    16.D0/105.D0*XX**7
     *     + S2*(-7098.D0/10.D0 + 14253.D0/5.D0*XX 
     *           - 102267.D0/35.D0*XX**2 + 156767.D0/140.D0*XX**3
     *           -    1216.D0/7.D0*XX**4 +       64.D0/7.D0*XX**5)
     *      + S2**2*(-18594.D0/35.D0 + 205003.D0/280.D0*XX
     *               - 1920.D0/7.D0*XX**2 +  1024.D0/35.D0*XX**3)
     *      + S2**3*(-544.D0/21.D0 + 992.D0/105.D0*XX)
      Y4 = -135.D0/32.D0 + 30375.D0/128.D0*XX
     *              -  62391.D0/10.D0*XX**2 + 614727.D0/40.D0*XX**3
     *              - 124389.D0/10.D0*XX**4 + 355703.D0/80.D0*XX**5
     *              -  16568.D0/21.D0*XX**6 +  7516.D0/105.D0*XX**7
     *              -      22.D0/7.D0*XX**8 +    11.D0/210.D0*XX**9
     *      + S2**4*(-682.D0/7.D0 + 7601.D0/210.D0*XX)
     *      + S2**3*(-70414.D0/21.D0 + 465992.D0/105.D0*XX
     *               - 11792.D0/7.D0*XX**2 +  19778.D0/105.D0*XX**3)
     *      + S2**2*(-124389.D0/10.D0 + 6046951.D0/160.D0*XX
     *               - 248520.D0/7.D0*XX**2 + 481024.D0/35.D0*XX**3
     *               -  15972.D0/7.D0*XX**4 + 18689.D0/140.D0*XX**5)
     *      + S2   *(-62391.D0/20.D0 + 614727.D0/20.D0*XX
     *            - 1368279.D0/20.D0*XX**2 + 4624139.D0/80.D0*XX**3
     *            -   157396.D0/7.D0*XX**4 +   30064.D0/ 7.D0*XX**5
     *            -     2717.D0/7.D0*XX**6 +   2761.D0/210.D0*XX**7)

      C1=10.D0 + (7.D0*S2)/10.D0 - (47.D0*XX)/5.D0 + 
     *  (7.D0*XX**2)/5.D0
	C2=25.D0 + (11.D0*S2**2)/10.D0 - (1117.D0*XX)/10.D0 + 
     *  (847.D0*XX**2)/10.D0 - (183.D0*XX**3)/10.D0 + 
     *  (11.D0*XX**4)/10.D0 + S2*(847.D0/20.D0 - (183.D0*XX)/5.D0 + 
     *  (121.D0*XX**2)/20.D0)
	C3=75.D0/4.D0  + (272.D0*S2**3)/105.D0 - (21873.D0*XX)/40.D0 + 
     *  (49161.D0*XX**2)/40.D0 - (27519.D0*XX**3)/35.D0 + 
     *  (6684.D0*XX**4)/35.D0 - (3917.D0*XX**5)/210.D0 + 
     *  (64.D0*XX**6)/105.D0 + S2**2*(6684.D0/35.D0 - 
     *  (66589.D0*XX)/420.D0 + (192.D0*XX**2)/7.D0) + 
     *  S2*(49161.D0/80.D0 - (55038.D0*XX)/35.D0 + 
     *  (36762.D0*XX**2)/35.D0 -  (50921.D0*XX**3)/210.D0 + 
     *  (608.D0*XX**4)/35.D0)
	C4=-75.D0/4.D0 + (341.D0*S2**4)/42.D0 - (10443.D0*XX)/8.D0 + 
     *  (359079.D0*XX**2)/40.D0 - (938811.D0*XX**3)/70.D0 + 
     *  (261714.D0*XX**4)/35.D0 - (263259.D0*XX**5)/140.D0 + 
     *  (4772.D0*XX**6)/21.D0 - (1336.D0*XX**7)/105.D0 + 
     *  (11.D0*XX**8)/42.D0 + S2**3*(20281.D0/21.D0 - 
     *   (82832.D0*XX)/105.D0 +   (2948.D0*XX**2)/21.D0) + 
     *  S2**2*(261714.D0/35.D0 - (4475403.D0*XX)/280.D0 + 
     *     (71580.D0*XX**2)/7.D0 - (85504.D0*XX**3)/35.D0 + 
     *  (1331.D0*XX**4)/7.D0) + S2*(359079.D0/80.D0 - 
     *   (938811.D0*XX)/35.D0 + (1439427.D0*XX**2)/35.D0 - 
     *     (3422367.D0*XX**3)/140.D0 + (45334.D0*XX**4)/7.D0 -  
     *   (5344.D0*XX**5)/7.D0 + (2717.D0*XX**6)/84.D0)
	D0=-2.D0/3.D0 + (11.D0*XX)/30.D0
	D1=-4.D0 + 12.D0*XX - 6.D0*XX**2 + (19.D0*XX**3)/30.D0 + 
     *   S2*(-3.D0 + (19.D0*XX)/15.D0)
	D2=-10.D0 + (542.D0*XX)/5.D0 - (843.D0*XX**2)/5.D0 + 
     *  (10603.D0*XX**3)/140.D0 - (409.D0*XX**4)/35.D0 + 
     *  (23.D0*XX**5)/42.D0 + 
     *  S2**2*(-409.D0/35.D0 + (391.D0*XX)/84.D0) + 
     *  S2*(-843.D0/10.D0 + (10603.D0*XX)/70.D0 - 
     *     (4499.D0*XX**2)/70.D0 + (299.D0*XX**3)/42.D0)
	D3=-15.D0/2.D0 + (4929.D0*XX)/10.D0 - (39777.D0*XX**2)/20.D0 + 
     *  (1199897.D0*XX**3)/560.D0 - (4392.D0*XX**4)/5.D0 + 
     *  (16364.D0*XX**5)/105.D0 - (3764.D0*XX**6)/315.D0 + 
     *  (101.D0*XX**7)/315.D0 + 
     *  S2**3*(-15997.D0/315.D0 + (6262.D0*XX)/315.D0) + 
     *  S2**2*(-4392.D0/5.D0 + (139094.D0*XX)/105.D0 - 
     *     (3764.D0*XX**2)/7.D0 + (6464.D0*XX**3)/105.D0) + 
     *  S2*(-39777.D0/40.D0 + (1199897.D0*XX)/280.D0 - 
     *     (24156.D0*XX**2)/5.D0 + (212732.D0*XX**3)/105.D0 - 
     *     (35758.D0*XX**4)/105.D0 + (404.D0*XX**5)/21.D0)

      FFF1 = X**3/(EXP(+X)-1.D0)
	FFF2 = X*EXP(+X)/(EXP(+X) - 1.D0)
      SZK =FFF1*(
     *     FFF2 * BETA**2 * (1.D0*Y0/3.D0 
     *      + TH * (5.D0*Y0/6.D0 + 2.D0*Y1/3.D0)
     *      + TH**2 * (5.D0*Y0/8.D0 + 3.D0*Y1/2.D0 + Y2)
     *      + TH**3 *(-5.D0*Y0/8.D0 + 5.D0*Y1/4.D0 + 5.D0*Y2/2.D0 
     *                + 4.D0*Y3/3.D0))
     *    + FFF2 * BETA * CO * (1.D0 + TH*C1 + TH**2*C2 + TH**3*C3 
     *                          + TH**4*C4)
     *    + FFF2 * BETA**2 * (3.D0*CO**2-1.D0)/2.D0 * (D0 + TH*D1 
     *                                           + TH**2*D2 + TH**3*D3))
     
      END

